Enhanced stability of pressure relief valves: mechanistic design and analysis

Pressure-relief valves, often the critical last line of defence in process engineering, are known to be susceptible to valve chatter. Such behaviour has been shown to arise from a flutter instability, or Hopf bifurcation, associated with the fundamental, quarter-wave acoustic mode of their inlet piping. Here, a novel design concept is proposed and analyzed for eliminating this instability. The concept involves using an oversized valve with reduced lift and adopting a discharge characteristic that enhances the blow-down effect, so that the valve opens immediately to its upper lift limit upon reaching set pressure. The concept is demonstrated numerically using an updated version of a 1D fluid pipe dynamics mathematical model solved using a Lax-Wendroff method. Stability properties are analysed using dynamical systems theory, applied to an improved reduced-order modal model. It is shown how the valve settles to a stable so-called pseudo equilibrium, in contact with the upper stop, provided the coefficient of restitution of is not too large. Such stable operation is reached despite the equivalent regular valve being unstable to the quarter-wave Hopf bifurcation. Parameter studies using the reduced-order model demonstrate the extent of the enhanced stability effect, which is confirmed using the full model for the case of gas service valves.

==> code/Aeff2_pr_x.m <==
close all
%>  aeff2pr_x
p_1                  = p0;
p_1.L                = 0.1;
%     p_1.Qm               = 0.8;
p_1.Qm               = 2.2/p0.dm_c;
p_1                  = rmfield(p_1,'INLET_PRESSURE_DROP');
p_1.choice           = [1, 0, 0, 1, 1, 2,1];
p_1                  = nd_QWM_N1_gas(p_1);
a1  = 0; a2 = 1;
% a1 = 0.7943; a2 = -0.1631;
p_1.Aeff = @(x) 1 + a1*(x/y1) + a2*(x/y1).^2;
%     p_1.Aeff = @(x)     1 ;
%>
q2y0_0              = q2equilibrium(q, p_1.y0, p_1);
% IC                  = q2y0_0.*[0.95; 1; 1; 1; 1];
IC                  = [0;    0;  0.98*p0.delta+1;   0;  0];
if strcmp(p_1.BC_type,'isentropic_gas') && p_1.T_drop_at_BC_right
    p_1.func_han       = @gas_nd_QWM_ode;
else
    p_1.func_han       = @liquid_nd_QWM_ode;
end
%
%             [tout,yout,~,~,~,~,~]=...
%                 Valve_int_ode_NWM(p_1,IC,tspan,fs);

toc

xv_e            =   0:y1/100:y1;
aeff_list_0    = p0.Aeff(xv_e);
Cp_list        = p0.C_p(xv_e);
pv_e           = (p0.delta + xv_e)./aeff_list_0;
pr_e           = pv_e./Cp_list;
% figure
% plot(tout, yout(:,1))
% figure
% plot(tout, yout(:,5))
%> plot the simulation results
% x_lift       = yout(:,1);
pr      = yout(:,3);
x_max   = p0.xmax_real;
pset    = p0.delta;
t_v     = tout/p0.omega;
x_range = [0:0.1:y1, y1];
for i = 1:numel(x_range)
    x       =  x_range(i);
    [q, Pr, V1, V0, P1, P0, rho_at_1, rho_at_0, T_at_1, T_at_0] = eq_x_2_q_pr(x,x,p0);
    q_list(i)      = q;
    Pr_list(i)     = Pr;
    V1_list(i)     = V1;
    P1_list(i)     = P1;
    rho_0_list(i)     = rho_at_0;
    T_at_0_list(i)    = T_at_0;
end
% > 
% [q, Pr, V1, V0, P1, P0, rho_at_1, rho_at_0, T_at_1, T_at_0] = eq_x_2_q_pr(y1,y1,p0)
[q, Pr, V1, V0, P1, P0, rho_at_1, rho_at_0, T_at_1, T_at_0] = eq_x_2_q_pr( 3.184/p_1.x_ref/1000, y1, p_1)

figure
hold on
% plot((pr-1)/pset*100,x_lift/x_max*100,'k-','linewidth',1.2)
plot(pv_e/pset*100,xv_e/x_max*100,'b--','linewidth',1.5)
plot((Pr_list-1)/pset*100, x_range/y1*100,'r--','linewidth',1.5)
legend({'pv_e-x','pr-x','pr_e-x'},'location', 'best')
plot(pr_e/pset*100,xv_e/x_max*100,'b--','linewidth',1.5)


==> code/MSSP_Cd_compensating_Aft_validation.m <==
%> this script uses the Cd(x) function to compensate the non linear flow
%> through area

% Aft(x)    = A0*(c_1*y + c_2*y^2)
% c_1       = sin(phi);
% c_2       = - sin^2(phi)*cos(phi)/4;

% real situation:
% Cd*Aft    = Cd_0*A0*(c_1*y + c_2*y^2) = Cd_0*(c_1*y + c_2*y^2)*A0

%> now 
% Cd*Aft    = Cd_0_comp * pi*D*x = Cd_0_comp * pi*D*D/4*y = Cd_0_comp*A0*y;

%> 
% Cd_0_comp = Cd_0*(c_1 + c_2*y);



==> code/OG_2J3_2_Aeff_curves_bp.m <==
clear
clc
close all
original=pwd;
%> the script will include all the useful folders' path
% valve_project_startup;
cd(original);
%> call the valve model to be used, models with given size, mass, spring
%> stiffness, set pressure, etc. -> in the folder - <project>/demo_models/
p0    = model_2J3;
p0.INLET_PRESSURE_DROP = 1;
% p0.alpha = 1.1*pi/3;
%> use the information to construct the structure of the valve system
p0              =  nd_QWM_N1_gas(p0);

e2 = p0.e2(p0.x_max)



y1 = p0.x_max/p0.x_ref;
% p0.Aeff = @(x) 1 + 0.5*(x/y1) - 0.5*(x/y1).^2;
p0.Aeff = @(x) 1  - 0.5*(x/y1).^2;
p0.Aeff(y1)
fprintf('The supposed lift under current s: %g', p0.A0*p0.p_ref*p0.delta/p0.s*(p0.Aeff(y1) * 1.1 -1))
fprintf('The designed s: %g', p0.A0*p0.p_ref*p0.delta/p0.x_max*(p0.Aeff(y1) * 1.1 -1))

x_list      = 0:y1/100:y1;
aeff_list_1 = p0.Aeff(x_list);

pv_list     = (p0.delta + x_list)./aeff_list_1;
Cp_list     = p0.C_p(x_list);

figure
plot(x_list, aeff_list_1)

%> check if the equilibrium is arrived when the 1.1*pset 



figure
plot(pv_list, x_list)

const = p0.Ck^2*p0.Cd^2;

a1 = @(alpha) const* sin(2*alpha)/2;
a2 = @(alpha) const* sin(alpha).^2 .*(4 - cos(alpha).^2)  /4;
a3 = @(alpha) -const*sin(alpha).^3.*cos(alpha)/2;
a4 = @(alpha) const*sin(alpha).^4.*cos(alpha).^2/16;

al_list = pi*[1/2 1/3 1/4];

a1(al_list)
a2(al_list)
a3(al_list)
a4(al_list)

%> three typical Aeff curves

Aeff_0 = @(x) ones(size(x));
Aeff_1 = @(x) 1 + 0.5*(x/y1).^2;
Aeff_2 = @(x) 1 + 0.5*(x/y1) - 0.5*(x/y1).^2;
%>
aeff_list_0 = Aeff_0(x_list);
pv_list     = (p0.delta + x_list)./aeff_list_1;

%> 
figure
plot(x_list,aeff_list_0)

==> code/OG_2J3_2_Aeff_curves_simple.m <==
% clear
clc
close all
original=pwd;
%> the script will include all the useful folders' path
% valve_project_startup;
cd(original);
%> call the valve model to be used, models with given size, mass, spring
%> stiffness, set pressure, etc. -> in the folder - <project>/demo_models/
p0    = model_2J3;
p0.INLET_PRESSURE_DROP = 1;
% p0.alpha = 1.1*pi/3;
%> use the information to construct the structure of the valve system
p0              =  nd_QWM_N1_gas(p0);

e2              =  p0.e2(p0.x_max)



y1              = p0.x_max/p0.x_ref;
% p0.Aeff = @(x) 1 + 0.5*(x/y1) - 0.5*(x/y1).^2;
p0.Aeff         = @(x) 1  - 0.5*(x/y1).^2;
p0.Aeff(y1)
fprintf('The supposed lift under current s: %g', p0.A0*p0.p_ref*p0.delta/p0.s*(p0.Aeff(y1) * 1.1 -1))
fprintf('The designed s: %g', p0.A0*p0.p_ref*p0.delta/p0.x_max*(p0.Aeff(y1) * 1.1 -1))

x_list      = 0:y1/100:y1;
aeff_list_1 = p0.Aeff(x_list);

pv_list_0     = (p0.delta + x_list)./aeff_list_1;
Cp_list     = p0.C_p(x_list);


figure
plot(x_list, aeff_list_1)

%> check if the equilibrium is arrived when the 1.1*pset 



figure
plot(pv_list_0, x_list)

const = p0.Ck^2*p0.Cd^2;

a1 = @(alpha) const* sin(2*alpha)/2;
a2 = @(alpha) const* sin(alpha).^2 .*(4 - cos(alpha).^2)  /4;
a3 = @(alpha) -const*sin(alpha).^3.*cos(alpha)/2;
a4 = @(alpha) const*sin(alpha).^4.*cos(alpha).^2/16;

al_list = pi*[1/2 1/3 1/4];

a1(al_list)
a2(al_list)
a3(al_list)
a4(al_list)

%> three typical Aeff curves

Aeff_0 = @(x) ones(size(x));
Aeff_1 = @(x) 1 + (x/y1).^2;
Aeff_2 = @(x) 1 + 0.5*(x/y1) - 0.5*(x/y1).^2;
%>
aeff_list_0 = Aeff_0(x_list);
pv_list_0     = (p0.delta + x_list)./aeff_list_0;

%> 
figure
plot(x_list/y1,aeff_list_0,'b-','linewidth',1.2)
xlabel('y[-]', 'Interpreter','latex')
ylabel('$\hat{A}_{\rm eff}[-]$', 'Interpreter','latex')
yticks([0 0.5 1 1.5 2])
xticks([0 0.5 1])
set(gca, "FontName","Times New Roman","fontsize",18)
exportgraphics(gca,'./Aeff0.pdf')
%> 
figure
plot(pv_list_0/p0.delta,x_list/y1,'b-','linewidth',1.2)
xlabel('$p/p_{\rm set}$', 'Interpreter','latex')
ylabel('$y[-]$', 'Interpreter','latex')
yticks([0 0.5 1 1.5 2])
xticks([1 1.05 1.1])
set(gca, "FontName","Times New Roman","fontsize",18)
grid on
% exportgraphics(gca,'./Aeff0_p_x.pdf')
%>
aeff_list_1 = Aeff_1(x_list);
pv_list_1     = (p0.delta + x_list)./aeff_list_1;

%> 
figure
plot(x_list/y1,aeff_list_1,'b-','linewidth',1.2)
xlabel('y[-]', 'Interpreter','latex')
ylabel('$\hat{A}_{\rm eff}[-]$', 'Interpreter','latex')
yticks([ 1  1.5  2])
xticks([0 0.5 1])
set(gca, "FontName","Times New Roman","fontsize",18)
grid on
exportgraphics(gca,'./Aeff1.pdf')
%> 
figure
plot(pv_list_1/p0.delta,x_list/y1,'b-','linewidth',1.2)
xlabel('$p/p_{\rm set}$', 'Interpreter','latex')
ylabel('$y[-]$', 'Interpreter','latex')
yticks([0 0.5 1 1.5 2])
% xlim([ 0.7 1.1])
xticks([0.7 0.8 0.9 1 1.1])
set(gca, "FontName","Times New Roman","fontsize",18)
grid on
% exportgraphics(gca,'./Aeff1_p_x.pdf')

%>
aeff_list_2 = Aeff_2(x_list);
pv_list_2     = (p0.delta + x_list)./aeff_list_2;

%> 
figure
plot(x_list/y1,aeff_list_2,'b-','linewidth',1.2)
xlabel('y[-]', 'Interpreter','latex')
ylabel('$\hat{A}_{\rm eff}[-]$', 'Interpreter','latex')
ylim([1 1.2])
yticks([1 1.1 1.2])
xticks([0 0.5 1])
set(gca, "FontName","Times New Roman","fontsize",18)
grid on
% exportgraphics(gca,'./Aeff2.pdf')
%% > 
loc = x_list<0.7*y1;
figure
plot(pv_list_2(loc)/p0.delta,x_list(loc)/y1,'b--','linewidth',1.2)
hold on
plot(pv_list_2(~loc)/p0.delta,x_list(~loc)/y1,'b-','linewidth',1.2)
% plot(pv_list_2/p0.delta,x_list/y1,'b-','linewidth',1.2)
xlabel('$p/p_{\rm set}$', 'Interpreter','latex')
ylabel('$x/x_{\rm max}$', 'Interpreter','latex')
yticks([0 0.5 1 1.5 2])
xlim([0.9 1.1])
xticks([0.9  1 1.1])
hold on
plot(0.9278,0.4,'rd','markersize',8,'markerfacecolor',[1 1 1])
set(gca, "FontName","Times New Roman","fontsize",18)
grid on
% exportgraphics(gca,'./Aeff2_p_x_v1.pdf')

==> code/OG_2J3_Aeff_1_demo.m <==
%> simulation for the paper
clear
clc
close all
original=pwd;
%> the script will include all the useful folders' path
valve_project_startup;
cd(original);
%> call the valve model to be used, models with given size, mass, spring
%> stiffness, set pressure, etc. -> in the folder - <project>/demo_models/
p0    = model_2J3;
p0.INLET_PRESSURE_DROP = 0;
% p0.alpha = 1.1*pi/3;
%> use the information to construct the structure of the valve system
p0              =  nd_QWM_N1_gas(p0);
%> 
p0.y0           =  [0;    0;  0.98*p0.delta+1;   0;  0];
%> set the compressibility as more realistic model
p0. Compressibility = 0;
p0.L                = 1;
p0.call_type        =       'eq2jacobian';
% reconstruct the class according to the demand: mainly to refresh the 
% density for the compressibility of the gas 
p0              =   nd_QWM_N1_gas(p0);
y1              =   p0.x_max/p0.x_ref;
xv_e            =   0:y1/100:y1;
p0.Aeff = @(x) ones(size(x));
%>
aeff_list_0    = p0.Aeff(xv_e);
pv_e           = (p0.delta + xv_e)./aeff_list_0;
p0.xmax_real        = p0.x_max/p0.x_ref;
p0.Qm               = 0.5;

p_temp1       = p0;
% p0.Aeff      = @(x) 1 + 2*x^2;
tspan               = [0 4]*p0.omega;
fs                  = 40;

IC                  = p0.y0 + 0*[0 0.2 0.01 0 0]';
p_temp1.func_han = @nd_QWM_ode;  %> from MAPLE
tic
[tout,yout,~,~,~,~,~]=...
    Valve_int_ode_NWM(p_temp1,IC,tspan,fs);
toc
%> plot the simulation results
x       = yout(:,1);
pr      = yout(:,3);
x_max   = p0.xmax_real;
pset    = p0.delta;
t_v     = tout/p0.omega;
FIG1 = figure;
subplot(221)
plot(t_v,x/x_max*100,'k-','linewidth', 1.2)
xlabel('t/s')
ylabel('$x/x_{max}\%$ ','interpreter','latex' )
ylim([0 100])
set(gca,'fontname','Times New Roman', 'fontsize', 16)
%
subplot(222)
hold on
plot((pr-1)/pset*100,x/x_max*100,'k-','linewidth',1.2)
plot(pv_e/pset*100,xv_e/x_max*100,'b--','linewidth',1.5)
% plot((pr-1)*50,x*10)
% legend({'pv_e-x','pv-x','p_r -x'},'location', 'best')
xlabel('$p/p_{set}$','interpreter','latex')
ylabel('$x/x_{max}\%$ ','interpreter','latex' )
box on
ylim([0 110])
set(gca,'fontname','Times New Roman', 'fontsize', 16)
%
subplot(223)
% plot(t_p, p0)
% hold on 
plot(t_v, pr,'k-','linewidth', 1.2)
legend({'p_r'},'location','best')
% legend({'p_0', 'p_r'},'location','best')
xlabel('t/s')
ylabel('p[bar]')
ylim([p0.delta 7])
% grid on
set(gca,'fontname','Times New Roman', 'fontsize', 16)

subplot(224)
plot(xv_e/x_max*100,aeff_list_0,'b-','linewidth',1.5 )
xlabel('$x/x_{max} \% $','interpreter','latex' )
ylabel('$\hat{A}_{\rm eff}[-] $','interpreter','latex')
% grid on
set(gca,'fontname','Times New Roman', 'fontsize', 16)
exportgraphics(FIG1,'./2J3_q_0.5_L_1_chi_0.pdf')



==> code/OG_2J3_Aeff_quadratic_demo.m <==
%> simulation for the paper
% clear
clc
close all
% original=pwd;
% %> the script will include all the useful folders' path
% valve_project_startup;
% cd(original);
%> call the valve model to be used, models with given size, mass, spring
%> stiffness, set pressure, etc. -> in the folder - <project>/demo_models/
p0    = model_2J3;

%> choose the way of modeling the pressure at the valve end
p0.p1_type      = 'abs';
% p.p1_type      = 'gague';
% p.BC_type      = 'BL';
p0.BC_type       = 'isentropic_gas';

p0.Compressibility     = 1;

%> turn off the inlet pressure drop effect for the ease of research and
%> simulation
p0.INLET_PRESSURE_DROP = 1;
p0.T_drop_at_BC_right  = p0.INLET_PRESSURE_DROP;

% p0.alpha = 1.1*pi/3;
%> use the information to construct the structure of the valve system
p0              =  nd_QWM_N1_gas(p0);
%> 
p0.y0           =  [0;    0;  0.98*p0.delta+1;   0;  0];
%> set the compressibility as more realistic model
p0.L                = 1;
p0.rho              = 5.3;
% p0.call_type        =       'eq2jacobian';
% reconstruct the class according to the demand: mainly to refresh the 
% density for the compressibility of the gas 
p0              =   nd_QWM_N1_gas(p0);
y1              =   p0.x_max/p0.x_ref;
xv_e            =   0:y1/100:y1;

%> 
% p0.Aeff = @(x) 1 + (x/y1).^2;
% a1  = 0.2962; a2 = 0.3278;
a1  = 0.5; a2 = -0.5;
p0.Aeff = @(x) 1 + a1*(x/y1) + a2*(x/y1).^2;
%>
aeff_list_0    = p0.Aeff(xv_e);
Cp_list        = p0.C_p(xv_e);
pv_e           = (p0.delta + xv_e)./aeff_list_0;
pr_e           = pv_e./Cp_list;
p0.xmax_real        = p0.x_max/p0.x_ref;
p0.Qm               = 0.5;

p_temp1             = p0;
% p0.Aeff           = @(x) 1 + 2*x^2;
tspan               = [0 2]*p0.omega;
fs                  = 40;

IC                  = p0.y0 + 0*[0 0.2 0.01 0 0]';
% p_temp1.func_han    = @nd_QWM_ode;  %> from MAPLE
p_temp1.func_han    = @gas_nd_QWM_ode;

tic
[tout,yout,~,~,~,~,~]=...
    Valve_int_ode_NWM(p_temp1,IC,tspan,fs);
toc
%> plot the simulation results
x       = yout(:,1);
pr      = yout(:,3);
x_max   = p0.xmax_real;
pset    = p0.delta;
t_v     = tout/p0.omega;
FIG1 = figure;
subplot(221)
plot(t_v,x/x_max*100,'k-','linewidth', 1.2)
xlabel('t/s')
ylabel('$x/x_{max}\%$ ','interpreter','latex' )
ylim([0 100])
set(gca,'fontname','Times New Roman', 'fontsize', 16)
%
subplot(222)
hold on
plot((pr-1)/pset*100,x/x_max*100,'k-','linewidth',1.2)
plot(pv_e/pset*100,xv_e/x_max*100,'b--','linewidth',1.5)
plot(pr_e/pset*100,xv_e/x_max*100,'r--','linewidth',1.5)
legend({'pv_e-x','pr-x','pr_e-x'},'location', 'best')
% legend({'pv_e-x','pv-x','p_r -x'},'location', 'best')
xlabel('$p/p_{set}$','interpreter','latex')
ylabel('$x/x_{max}\%$ ','interpreter','latex' )
box on
ylim([0 110])
set(gca,'fontname','Times New Roman', 'fontsize', 16)
%
subplot(223)
% plot(t_p, p0)
% hold on 
plot(t_v, pr,'k-','linewidth', 1.2)
legend({'p_r'},'location','best')
% legend({'p_0', 'p_r'},'location','best')
xlabel('t/s')
ylabel('p[bar]')
ylim([4 6.5])
% grid on
set(gca,'fontname','Times New Roman', 'fontsize', 16)

subplot(224)
plot(xv_e/x_max*100,aeff_list_0,'b-','linewidth',1.5 )
xlabel('$x/x_{max} \% $','interpreter','latex' )
ylabel('$\hat{A}_{\rm eff}[-] $','interpreter','latex')
% grid on
set(gca,'fontname','Times New Roman', 'fontsize', 16)
% exportgraphics(FIG1,'./2J3_q_0.5_L_5_chi_QWM.pdf')




==> code/OG_BD_2J3_features_comparison.m <==
close all
clc
clear
% gas bridge test
p0          = model_2J3();
%> -*- choose the way of modeling the pressure at the valve end
p0.p1_type      = 'abs';
% p.p1_type      = 'gague';
% p.BC_type      = 'BL';
p0.BC_type       = 'isentropic_gas';
%> we need turn on the compressibility to be in agreement with the PSTool
%> box
%> turn on the compressibility to make it compatible with the PSTool
%> toolbox
p0.Compressibility     = 1;

%> turn off the inlet pressure drop effect for the ease of research and
%> simulation
p0.INLET_PRESSURE_DROP = 1;
p0.T_drop_at_BC_right  = p0.INLET_PRESSURE_DROP;

p0.alpha        = 3*pi/3;
p0.L            = 0.1;
p0.V            = 0.1;
RT                  = 100/100;
% p0.D0           = 2*p0.D0;
% p0.alpha        = 2*pi/3;
% p0.L            = 0.1;
% p0.V            = 0.1;
p0.choice       = [1, 1, 0, 1, 1, 2,1];
% p0              = appendStruct(p0,p);
%> reconstruct the structure
p0              = nd_QWM_N1_gas(p0);
y1              = p0.x_max/p0.x_ref;
%
p0.y0           =       [y1;    0;  0.98*p0.delta + 0*y1 + 1;    0;  0];
%>
% ---------------- definition of functions ------------------------ %
% in the dimensionless coordinate
% flow through area
p0.Aft       = @(x) p0.D0*pi*p0.x_ref*x ;
p0.dx_Aft    = @(x) p0.D0*pi*p0.x_ref;
p0              = nd_QWM_N1_gas(p0);
% p_3.Aft       = @(x) p_3.D0*pi*p_3.x_ref*x ;
% p_3.dx_Aft    = @(x) p_3.D0*pi*p_3.x_ref;
% exponent = p.kappa_gas/(p.kappa_gas - 1);
%> Aeff definition
NL = 1;
a1 = NL*p0.e1(p0.D0/4);
a2 = NL*p0.e2(p0.D0/4);
a3 = NL*p0.e3(p0.D0/4);
a4 = 1*NL*p0.e4(p0.D0/4);

% a1  = 0; a2 = 0.5; a3 =0; a4 =0;
% a1 = 0.6469; a2 = -0.2745;
a1 = 0;      a2 = 1;  a3 =0; a4 =0;
% a1  = 0.4055*cos(pi -p0.alpha); a2 = 0.4055; a3 =0; a4 =0;
p0.Aeff     = @(x) 1 + NL*(a1*x*p0.x_ref/p0.x_max + a2*(x*p0.x_ref/p0.x_max).^2 + a3*(x*p0.x_ref/p0.x_max).^3 + a4*(x*p0.x_ref/p0.x_max).^4) ;

%% 
fluid_type = 'gas';
Aeff_name  = 'NL';
ps_model   = 'GWM';

%> pass the parameters into the c++ script
%> automatically produce a c++ script for simulation
%> bridge the valve parameters
A0      = p0.A0;
pset    = p0.delta;
s       = p0.s/1e3;
m       = p0.m;
damp    = 0.05;
Cd      = p0.Cd;
r       = p0.rx;
% a1      = 0.1756;
% a2      = 0.2851;
% a3      = -0.0658;
% a4      = 0;
L       = p0.L;
lambda  = 0.00;
V       = p0.V;
pr_ratio = 0.98;
q        = 0.5;
tmax     = 10;
%> simulation form the matlab
fs                  = 40;
tspan               = [0 tmax*p0.omega];

p0.xmax_real        = RT*p0.x_max/p0.x_ref;
%% > blowdown capacity
Phi  = ( 1 + p0.Cd^2*p0.Ck^2*p0.Aft(p0.xmax_real)^2/p0.A0^2*(0.4/2.8));
pr_crit = 1.1*1e5*5 +1e5;
mout = Phi^(-3)*p0.Cd*p0.Ck*p0.Aft(p0.xmax_real)*sqrt(pr_crit*p0.get_rho(pr_crit,293))
p0.dm_c_0
y1                  = p0.x_max/p0.x_ref;
x_range = [0:0.02:1*y1, 1*y1];
for i = 1:numel(x_range)
            x               =  x_range(i);
        [q_i, Pr, V1, V0, P1, P0, rho_at_1, rho_at_0, T_at_1, T_at_0] = eq_x_2_q_pr(x,x,p0);
        q_list(i)           = q_i;
        Pr_list(i)          = Pr;
        V1_list(i)          = V1;
        P1_list(i)          = P1;
        rho_0_list(i)       = rho_at_0;
        T_at_0_list(i)      = T_at_0;
end
p_3 = p0;
%% > confirm the blowdown amount
[q_bd, Pr_bd, V1_bd, V0_bd, P1_bd, P0_bd, rho_at_1_bd, rho_at_0_bd, T_at_1_bd, T_at_0_bd] = eq_x_2_q_pr(p0.xmax_real,x,p0);
sprintf('The blowdown amount is %g\n',(Pr_bd - p0.delta - 1)/p0.delta)
FIG1 = figure;
plot((P1_list -1)/p0.delta,x_range/y1,'b-','linewidth',1)
hold on
plot((Pr_list-1)/p0.delta,x_range/y1,'r-','linewidth',1)
plot((Pr_bd-1)/p0.delta,RT,'bs')
plot([0.75 1.1],[RT RT],'b-')
xlim([0.75 1.1])
q_bd*p0.dm_c_0
q_bd*p0.dm_c_0/mout

==> code/psrun_demo/QWM_CMP_2J3_q_05_L_5_PSTool.m <==
%> compare  the time history
close all
% clear
% load('./q_0.5_Aeff_quadratic/q_0.5_quadratic_L_5.mat')
load('./q_0.5_Aeff_quadratic/q_0.5_quadratic_L_2.mat')
FIG1 = figure;
subplot(221)
plot(t_v,x/x_max*100,'r-','linewidth', 1.2)
xlabel('t/s')
ylabel('$x/x_{max}\%$ ','interpreter','latex' )
ylim([0 100])
set(gca,'fontname','Times New Roman', 'fontsize', 16)
%
subplot(222)
hold on
plot((pr-1)/pset*100,x/x_max*100,'r-','linewidth',1.2)
plot(pv_e,xv_e*1000/x_max*100,'b--','linewidth',1.5)
% figure
plot((Pr_list-1)/5*100,x_range/y1*100,'g--','linewidth',1.5)
% plot(pv_e./Cp_list.*(1 + 0.0741*[0:1:99]'/100),xv_e*1000/x_max*100,'b--','linewidth',1.5)
% plot((pr-1)*50,x*10)
% legend({'pv_e-x','pv-x'},'location', 'best')
legend({'pr-x','pv_e-x','pr_e-x'},'location', 'best')
% legend({'pv_e-x','pv-x','p_r -x'},'location', 'best')
xlabel('$p/p_{set}$','interpreter','latex')
ylabel('$x/x_{max}\%$ ','interpreter','latex' )
box on
ylim([0 110])
set(gca,'fontname','Times New Roman', 'fontsize', 16)
%
subplot(223)
% plot(t_p, p0)
% hold on 
plot(t_v, pr,'r-','linewidth', 1.2)
legend({'p_r'},'location','best')
% legend({'p_0', 'p_r'},'location','best')
xlabel('t/s')
ylabel('p[bar]')
% ylim([5 7])
% grid on
set(gca,'fontname','Times New Roman', 'fontsize', 16)

subplot(224)
plot(xv_e*1000/x_max*100,Aeff_e ,'k-','linewidth',1.5 )
hold on
plot(x_range/y1*100,p_3.Aeff(x_range),'b--','linewidth',2)
legend({'GWM','QWM'},'location','best')
xlabel('$x/x_{max} \% $','interpreter','latex' )
ylabel('$\hat{A}_{\rm eff}[-] $','interpreter','latex')
% grid on
set(gca,'fontname','Times New Roman', 'fontsize', 16)

%% 
load('../2J3_q_0.5_L_5_chi_1_QWM.mat')
% x_max   = xmax_real;
% pset    = p0.delta;
FIG1 = figure;
subplot(311)
plot(t_v, x, 'r-', 'linewidth', 1.2)
hold on
ylabel('x [mm]')
plot(tout/p0.omega, yout(:,1)/x_max*max(x), 'k-', 'linewidth', 1.2)
xlim([0 20])

set(gca,'fontname','Times New Roman', 'fontsize', 16)

subplot(312)
plot(t_v, pr, 'r-', 'linewidth', 1.2)
hold on
plot(tout/p0.omega, yout(:,3), 'k-', 'linewidth', 1.2)
xlim([0 20])
ylabel('p_r [bar]')
set(gca,'fontname','Times New Roman', 'fontsize', 16)

subplot(313)
plot(t_v, v0-v1, 'r-', 'linewidth', 1.2)
hold on
plot(tout/p0.omega, yout(:,5)*p0.v_ref, 'k-', 'linewidth', 1.2)
xlim([0 20])
ylabel('$y_5[m/s]$ ','interpreter','latex' )
set(gca,'fontname','Times New Roman', 'fontsize', 16)
xlabel('t/s')
legend({'GDM', 'QWM'})
% exportgraphics(FIG1,'./2J3_q_0.5_L_5_chi_1_CMP.pdf')
exportgraphics(FIG1,'./2J3_q_0.5_L_2_chi_1_pv_x.pdf')
